Time-Optimal Control via Heaviside Step-Function Approximation

Least-squares programming is a popular tool in robotics due to its simplicity and availability of open-source solvers. However, certain problems like sparse programming in the $\ell_0$- or $\ell_1$-norm for time-optimal control are not equivalently solvable. In this work, we propose a non-linear hierarchical least-squares programming (NL-HLSP) for time-optimal control of non-linear discrete dynamic systems. We use a continuous approximation of the heaviside step function with an additional term that avoids vanishing gradients. We use a simple discretization method by keeping states and controls piece-wise constant between discretization steps. This way, we obtain a comparatively easily implementable NL-HLSP in contrast to direct transcription approaches of optimal control. We show that the NL-HLSP indeed recovers the discrete time-optimal control in the limit for resting goal points. We confirm the results in simulation for linear and non-linear control scenarios.

==> data/plotmanip2d.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker
import math
from scipy import random, linalg, dot, diag, all, allclose
from numpy import savetxt
from numpy import loadtxt
from numpy import genfromtxt
import re
import matplotlib.colors as mcolors


def forceAspect(ax,aspect=1):
    im = ax.get_images()
    extent =  im[0].get_extent()
    ax.set_aspect(abs((extent[1]-extent[0])/(extent[3]-extent[2]))/aspect)

def main():
    import os
    import sys

    font = {'family' : 'normal',
            'weight' : 'normal',
            'size'   : 20}
    props = dict(boxstyle='round', facecolor='white', alpha=1)

    plt.rc('font', **font)
    plt.rcParams['mathtext.fontset'] = 'stix'
    plt.rcParams['font.family'] = 'STIXGeneral'

    # dt = 0.1
    ul = '[5            5            5            5            5            5            5     0.324573     -4.73329           -5           -5           -5           -5           -5     -1.24704    -0.474695    0.0324728    0.0132869  5.94874e-11 -9.76242e-13 -4.91302e-11 -2.64996e-12   6.1785e-12 -8.16033e-13  5.61123e-12 -9.57757e-13  5.11477e-12  -9.9365e-13   4.6591e-12 -1.03719e-12   4.1663e-12 -1.11733e-12   3.6232e-12 -1.14138e-12  3.21908e-12 -1.17319e-12  2.81885e-12 -1.19812e-12 1.76714e-16  6.68004e-16]'
    u = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0 0 0 0 -1.6076e-18  6.23951e-19    -0.231111      1.04296   -0.0231111     0.104296    -0.462222      2.08593   -0.0693333     0.312889    -0.664285      3.10391    -0.135762      0.62328     -0.33646       2.9314    -0.169408     0.916419   -0.0240296      1.87841    -0.171811      1.10426    0.0701425     0.960172    -0.164797      1.20028    0.0327296    0.0777432    -0.161524      1.20805 -0.000870944  -0.00224594    -0.161611      1.20783  1.68868e-16 -8.23036e-16    -0.161611 1.20783 -4.55437e-16  1.92182e-16    -0.161611      1.20783 -1.51403e-12 -2.95204e-15    -0.161611      1.20783  -1.2624e-12  2.81226e-15    -0.161611      1.20783 -1.03507e-12 -1.34952e-15    -0.161611      1.20783 -8.26268e-13 -2.24701e-15    -0.161611      1.20783 -6.37369e-13  1.56849e-15    -0.161611      1.20783 -4.71103e-13 -7.99264e-16    -0.161611      1.20783 -3.25867e-13 -1.34239e-15    -0.161611      1.20783 -1.98755e-13 -1.48629e-16    -0.161611      1.20783 -9.10806e-14 2.78425e-15    -0.161611      1.20783 -6.02331e-15 -4.17169e-15]'
    x = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml = '[0.707107 0.707107   0.669952   0.581969   0.417477   0.221253  0.0817109 0.00755224 0.00021808          0          0          0          0          0          0          0          0          0          0          0          0]'
    fnorm = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # dt = 0.015
    ul = '[-2.12058            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5 5            5            5     -4.05264            5           -5            5           -5            5           -5            5           -5            5           -5      2.09945           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5 -5           -5           -5           -5           -5           -5           -5           -5           -5     -1.06951    0.0414644     0.159024    0.0320533 -6.26423e-13  4.41186e-13  5.08656e-13 -2.80142e-14 -6.23264e-13  5.40104e-13  1.04812e-12 -1.11747e-12  -1.6047e-12    1.039e-12]'
    u0015 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0 0 -0.00240647  0.00601056 -0.00584961   0.0157481  -0.0103215   0.0291975  -0.0158053   0.0463271  -0.0222712   0.0670807  -0.0296718   0.0913698  -0.0379389    0.119068  -0.0469818    0.150007  -0.0566878    0.183981  -0.0669257    0.220757  -0.0775513     0.26008  -0.0884135    0.301692  -0.0993614    0.345348   -0.110249     0.39082   -0.120938    0.437912   -0.131303    0.486459   -0.141227    0.536331   -0.150605     0.58743   -0.159339     0.63969   -0.167339    0.693072 -0.173602    0.743018   -0.178209     0.78937   -0.181325    0.832395   -0.183089    0.872304   -0.183621    0.909269   -0.183025    0.943425   -0.181619    0.975034   -0.180032     1.00453   -0.178319     1.03194    -0.17653     1.05731   -0.174711     1.08065   -0.172902       1.102   -0.171141     1.12136    -0.16946     1.13875   -0.167889     1.15419   -0.166454     1.16767   -0.165176     1.17921   -0.164074     1.18881   -0.163163     1.19648   -0.162454     1.20221   -0.161954 1.20601   -0.161669     1.20789     -0.1616     1.20784   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783]'
    x0015 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml = '[0.706035    0.703852    0.700501    0.695908    0.689981     0.68262    0.673712    0.663148    0.650822    0.636641    0.620528    0.602427    0.582302    0.560135    0.535927     0.50969    0.481447     0.45123    0.419075    0.385025     0.35196    0.320251    0.289951    0.261094    0.233698    0.207774    0.183333    0.160403    0.138993    0.119108    0.100754   0.0839314   0.0686431   0.0548893   0.0426696   0.0319833   0.0228292   0.0152058  0.00911173  0.00454548 0.00150654 7.86078e-05 1.63107e-05 1.11022e-16           0           0           0           0           0           0]'
    fnorm0015 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)

    # dt = 0.01
    ul = '[-5            5           -5            5     -1.79078            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5 5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5      2.70961            5           -5            5           -5            5           -5            5 -5            5           -5            5           -5            5           -5            5           -5      4.31584           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5 -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5     -1.73469     -2.03636     0.249064     0.287486 -6.48572e-11  2.41972e-11 -9.41404e-11  2.58086e-11 -9.43331e-11   2.8832e-11 -9.75684e-11  2.69489e-11 -1.11166e-10  3.33547e-11 -1.08182e-10 3.01006e-11 -1.25175e-10  3.52841e-11 -1.33065e-10  3.64982e-11 -1.29839e-10  3.50486e-11 -1.51619e-10  3.92493e-11 -1.52059e-10  4.11676e-11 -1.55183e-10  3.90846e-11 -1.72068e-10  4.55101e-11 -1.71792e-10  4.31069e-11 -1.82322e-10  4.58856e-11 -1.90613e-10  4.72885e-11 -1.96102e-10  4.84276e-11 -2.02228e-10  4.87408e-11 -2.11732e-10  5.18873e-11 -2.22491e-10  5.22509e-11 -2.23999e-10  5.49384e-11 -2.32175e-10  5.25778e-11 -2.43815e-10  5.82318e-11 -2.40972e-10  5.50005e-11 -2.62937e-10 6.04889e-11 -2.58013e-10  5.82552e-11 -2.68137e-10  6.05634e-11 -3.68543e-15  2.33135e-14]'
    u001 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0 0 0 0 -1.4982e-13  4.10964e-13   -0.0657778     0.132741 -0.000657778   0.00132741    -0.131556     0.265481  -0.00197333   0.00398222     -0.18364     0.389092  -0.00380973   0.00787315    -0.206744     0.493381  -0.00587717     0.012807    -0.229836     0.597655  -0.00817553    0.0187835    -0.252902     0.701902   -0.0107045    0.0258025    -0.275924     0.806104   -0.0134638    0.0338636    -0.298877     0.910239   -0.0164526    0.0429659    -0.321729      1.01428   -0.0196698 0.0531087     -0.34444      1.11818   -0.0231142    0.0642905    -0.366958      1.22189   -0.0267838    0.0765094    -0.389224      1.32537   -0.0306761    0.0897631    -0.411167      1.42855   -0.0347877     0.104049    -0.432703      1.53136   -0.0391148     0.119362     -0.45374       1.6337   -0.0436522     0.135699    -0.474173       1.7355   -0.0483939     0.153054    -0.493884      1.83665   -0.0533327     0.171421    -0.512746      1.93705   -0.0584602     0.190791    -0.530623 2.03658   -0.0637664     0.211157    -0.547367      2.13513   -0.0692401     0.232508    -0.562827      2.23258   -0.0748684     0.254834    -0.576843      2.32882   -0.0806368     0.278122    -0.589253      2.42374   -0.0865293      0.30236    -0.599896      2.51724   -0.0925283     0.327532    -0.608608      2.60923   -0.0986144     0.353624    -0.615233      2.69964    -0.104767     0.380621    -0.619619       2.7884    -0.110963     0.408505    -0.621621      2.87548    -0.117179 0.43726    -0.621105      2.96088     -0.12339     0.466868    -0.617949      3.04459     -0.12957     0.497314    -0.612042      3.12667     -0.13569     0.528581    -0.603284      3.20716    -0.141723     0.560653     -0.59159      3.28617    -0.147639     0.593514    -0.576883      3.36381    -0.153408     0.627152    -0.546062      3.39308    -0.158868     0.661083    -0.471765       3.2655    -0.163586     0.693738    -0.400667      3.14156    -0.167593     0.725154    -0.332689 3.02099    -0.170919     0.755364    -0.267729       2.9035    -0.173597     0.784399    -0.205669       2.7888    -0.175653     0.812287    -0.146383       2.6766    -0.177117     0.839053   -0.0897406      2.56663    -0.178015     0.864719   -0.0356106      2.45862    -0.178371     0.889305    0.0137992      2.35312    -0.178233     0.912837    0.0293272      2.25923     -0.17794     0.935429    0.0430276      2.16612    -0.177509      0.95709    0.0549647      2.07369     -0.17696 0.977827    0.0652047      1.98187    -0.176308     0.997646    0.0738149      1.89059    -0.175569      1.01655    0.0808636      1.79981    -0.174761      1.03455    0.0864199      1.70945    -0.173897      1.05164    0.0905535      1.61947    -0.172991      1.06784    0.0933344      1.52982    -0.172058      1.08314    0.0948331      1.44047    -0.171109      1.09754    0.0951203      1.35138    -0.170158      1.11106    0.0942669      1.26252    -0.169215      1.12368    0.0923441 1.17385    -0.168292      1.13542    0.0894229      1.08536    -0.167398      1.14627    0.0855747      0.99702    -0.166542      1.15624    0.0808708     0.908811    -0.165733      1.16533    0.0753824     0.820715     -0.16498      1.17354    0.0691808     0.732715    -0.164288      1.18087    0.0623374     0.644799    -0.163664      1.18731    0.0549234     0.556953    -0.163115      1.19288      0.04701     0.469165    -0.162645      1.19757    0.0386683     0.381426    -0.162258 1.20139    0.0299695     0.293725    -0.161959      1.20433    0.0209846     0.206053    -0.161749      1.20639    0.0117846     0.118403    -0.161631      1.20757   0.00244054    0.0307653    -0.161607      1.20788 -0.000418031  -0.00505513    -0.161611      1.20783  2.23367e-11 -3.15426e-11    -0.161611      1.20783  2.17318e-11 -3.05664e-11    -0.161611      1.20783  2.10764e-11 -2.95607e-11    -0.161611      1.20783  2.04346e-11 -2.85246e-11    -0.161611      1.20783  1.97939e-11 -2.75465e-11    -0.161611      1.20783  1.91203e-11  -2.6464e-11    -0.161611      1.20783  1.84636e-11 -2.54604e-11    -0.161611      1.20783  1.77668e-11 -2.43803e-11    -0.161611      1.20783  1.70485e-11 -2.32903e-11    -0.161611      1.20783  1.63535e-11 -2.22525e-11    -0.161611      1.20783  1.56013e-11 -2.11435e-11    -0.161611      1.20783  1.48514e-11 -2.00203e-11    -0.161611      1.20783   1.4105e-11 -1.89595e-11    -0.161611      1.20783  1.33146e-11 -1.77922e-11    -0.161611 1.20783  1.25315e-11 -1.66897e-11    -0.161611      1.20783  1.17277e-11 -1.55492e-11    -0.161611      1.20783  1.09055e-11 -1.44024e-11    -0.161611      1.20783  1.00754e-11 -1.32467e-11    -0.161611      1.20783  9.23607e-12 -1.21004e-11    -0.161611      1.20783  8.37549e-12 -1.09106e-11    -0.161611      1.20783  7.48714e-12 -9.73061e-12    -0.161611      1.20783  6.60414e-12 -8.52126e-12    -0.161611      1.20783  5.70537e-12 -7.36534e-12    -0.161611      1.20783  4.77957e-12 -6.11528e-12    -0.161611      1.20783  3.86951e-12 -4.94675e-12    -0.161611      1.20783  2.90039e-12 -3.68284e-12    -0.161611      1.20783  1.95269e-12  -2.4762e-12    -0.161611      1.20783   9.8564e-13 -1.24205e-12    -0.161611      1.20783  9.76847e-13   -1.225e-12]'
    x001 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml = '[0.707107 0.707107    0.706984    0.706733    0.706276    0.705451    0.704252    0.702668    0.700687    0.698298    0.695487    0.692237    0.688532    0.684354    0.679682    0.674496    0.668773     0.66249    0.655622    0.648143    0.640026    0.631246    0.621775    0.611585    0.600651    0.588944    0.576441    0.563116    0.548947    0.533912    0.517993    0.501172    0.483435     0.46477    0.445169    0.424627    0.403406    0.382428    0.361743    0.341397    0.321426 0.301865     0.28274    0.264075    0.245893    0.228219    0.211151    0.194702    0.178883    0.163701    0.149166    0.135284    0.122061    0.109503   0.0976138   0.0863976   0.0758575   0.0659961   0.0568158   0.0483183   0.0405053   0.0333779   0.0269371   0.0211838   0.0161185   0.0117418  0.00805415   0.0050558  0.00274706   0.0011282 0.000199461  3.9298e-05  7.1089e-16           0           0           0           0           0           0           0           0           0 0           0           0           0           0           0           0           0           0           0           0           0           0           0           0           0           0           0           0]'
    fnorm001 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # gpops
    tgpopsl = '[0    0.0006    0.0031    0.0076    0.0141    0.0226    0.0330    0.0453    0.0594    0.0753    0.0929    0.1122    0.1331    0.1554 0.1792    0.2043    0.2306    0.2581    0.2866    0.3159    0.3461    0.3769    0.4083    0.4402    0.4723    0.5046    0.5370    0.5694 0.6015    0.6333    0.6647    0.6956    0.7257    0.7551    0.7836    0.8110    0.8373    0.8624    0.8862    0.9086    0.9294    0.9487 0.9664    0.9823    0.9964    1.0087    1.0191    1.0275    1.0340    1.0385    1.0411    1.0416]'
    tgpops = np.array(re.split("\s+", tgpopsl.replace('[','').replace(']','')), dtype=float)

    q1gpopsl = '[0    0.0000    0.0001    0.0004    0.0013    0.0034    0.0072    0.0135    0.0232    0.0371    0.0561    0.0806    0.1109    0.1461 0.1854    0.2266    0.2657    0.3025    0.3379    0.3725    0.4069    0.4414    0.4748    0.5064    0.5365    0.5653    0.5929    0.6194 0.6448    0.6688    0.6914    0.7121    0.7308    0.7471    0.7608    0.7717    0.7802    0.7868    0.7919    0.7957    0.7986    0.8008 0.8023    0.8034    0.8041    0.8046    0.8049    0.8050    0.8051    0.8051 0.8051    0.8051]'
    q1gpops = np.array(re.split("\s+", q1gpopsl.replace('[','').replace(']','')), dtype=float)

    q2gpopsl = '[0    0.0000   -0.0002   -0.0009   -0.0031   -0.0079   -0.0168   -0.0315   -0.0543   -0.0869   -0.1316   -0.1896   -0.2617   -0.3469 -0.4441   -0.5486   -0.6467   -0.7362   -0.8179   -0.8912   -0.9562   -1.0120   -1.0579   -1.0936   -1.1190   -1.1339   -1.1387   -1.1330 -1.1175   -1.0924   -1.0584   -1.0159   -0.9662   -0.9096   -0.8485   -0.7915   -0.7426   -0.7015   -0.6676   -0.6400   -0.6182   -0.6013 -0.5886   -0.5794   -0.5731   -0.5690   -0.5665   -0.5652   -0.5646 -0.5644   -0.5643   -0.5643]'
    q2gpops = np.array(re.split("\s+", q2gpopsl.replace('[','').replace(']','')), dtype=float)

    u1gpopsl = '[5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000 5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000   -2.1830   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000]'
    u1gpops = np.array(re.split("\s+", u1gpopsl.replace('[','').replace(']','')), dtype=float)

    u2gpopsl = '[-5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -4.7555    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000 5.0000    5.0000    5.0000    5.0000    5.0000    5.0000   -1.9834   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000]'
    u2gpops = np.array(re.split("\s+", u2gpopsl.replace('[','').replace(']','')), dtype=float)

    fnormgpopsl = '[0.7071    0.7071    0.7071    0.7072    0.7076    0.7083    0.7096    0.7116    0.7144    0.7179    0.7217    0.7247    0.7258    0.7237 0.7176    0.7075    0.6942    0.6786    0.6614    0.6429    0.6233    0.6025    0.5824    0.5634    0.5448    0.5256    0.5051    0.4824 0.4568    0.4277    0.3948    0.3578    0.3168    0.2717    0.2239    0.1792    0.1408    0.1084    0.0817    0.0599    0.0426    0.0292 0.0192    0.0119    0.0069    0.0037    0.0017    0.0007    0.0002 0.0000    0.0000    0.0000]'
    fnormgpops = np.array(re.split("\s+", fnormgpopsl.replace('[','').replace(']','')), dtype=float)

    T = tgpops[-1]


    # N = 5, point
    ul = '[5          5          5          5          5          5          5   -1.66764          5          5   -1.34733   -3.02103   -1.11474   -2.67835  -0.894432   -2.10221  -0.670748   -1.54496  -0.453714   -1.06012  -0.260892  -0.666583  -0.111299  -0.365622 -0.0232943  -0.147985]'
    ulow2 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0           0           0           0 8.05768e-13 1.69761e-12   -0.231111     1.04296  -0.0231111    0.104296   -0.462222     2.08593  -0.0693333    0.312889   -0.664285     3.10391   -0.135762     0.62328   -0.179435      2.4801   -0.153705    0.871289   -0.126271     3.33958   -0.166332     1.20525    0.246704     2.67116   -0.141662     1.47236    0.459005     2.15706  -0.0957614     1.68807    0.563264     1.75125  -0.0394351     1.86319    0.606334     1.43098   0.0211983 2.00629     0.62016     1.18759   0.0832143     2.12505     0.62395     1.01142    0.145609     2.22619    0.626991    0.889525    0.208308     2.31515    0.631982    0.807652]'
    xlow2 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml   = '[0          0          0          0          0          0 0.00656695]'
    fnormlow2 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)





    # N = 6, point
    ul = '[4.01154    3.18362    3.79891    3.08181    3.57956    3.00161    3.35041    2.95303    3.11393     2.7501    2.87861    1.09729  0.0415322   -2.87837 -0.0196954   -2.47762 -0.0505759   -1.84042 -0.0590254   -1.32166 -0.0534109   -0.90308 -0.0403906  -0.571163 -0.0249209  -0.315316 -0.0104907  -0.127279]'
    uup3 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0           0           0           0 4.23959e-13 9.72446e-13    -0.11183    0.640531   -0.011183   0.0640531   -0.223681     1.26298  -0.0335511    0.190351   -0.331697     1.86777  -0.0667208    0.377128   -0.410423     2.43986   -0.107763    0.621114    -0.39178     2.90549   -0.146941    0.911663   -0.146697     2.96165   -0.161611     1.20783    0.199405     2.33373    -0.14167      1.4412    0.394334     1.86078   -0.102237     1.62728    0.494988     1.50849   -0.052738 1.77813    0.544501     1.23842  0.00171209     1.90197     0.56755     1.03408   0.0584671     2.00538    0.578413    0.884082    0.116308     2.09379    0.584774    0.777721    0.174786     2.17156    0.590195    0.704178]'
    xup3 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml = '[0           0           0           0           0           0           0 1.43682e-07]'
    fnormup3 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # N=6 padded
    ul = '[5            5            5            5            5            5            5     0.379725     -4.49459           -5           -5           -5           -5           -5     -2.00997    -0.717146      0.57583     0.212736 -1.96385e-06 -1.59488e-09  2.05163e-06  1.97769e-09  -1.6754e-06 -1.65929e-09  1.00988e-06  9.97804e-10   0.00486876  -0.00470107]'
    ulow4 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0            0            0            0 -6.35373e-14  2.91133e-13    -0.231111      1.04296   -0.0231111     0.104296    -0.462222      2.08593   -0.0693333     0.312889    -0.664285      3.10391    -0.135762      0.62328    -0.340807      2.94389    -0.169843     0.917669   -0.0177298      1.88542    -0.171616      1.10621    0.0767036     0.967229    -0.163945      1.20293    0.0391581    0.0846304    -0.160029       1.2114   -0.0158132    -0.035691    -0.161611      1.20783 2.89619e-08 -3.75698e-09    -0.161611      1.20783 -3.44946e-08  4.42038e-09    -0.161611      1.20783  3.17941e-08 -4.06653e-09    -0.161611      1.20783  -2.2338e-08   2.8561e-09    -0.161611      1.20783   1.0291e-08 -1.31706e-09    -0.161611      1.20783  0.000220698 -0.000865173]'
    xlow4 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml   = '[0           0           0           0           0           0           0  0.00512823  0.00363025 1.48289e-09 2.09159e-09 2.16641e-09 1.75821e-09 9.99239e-10 2.71057e-10]'
    fnormlow4 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # N=7 padded
    ul = '[4.99561      4.91678      4.99566      4.26491      4.40153       3.2803     0.568182    0.0173365     -1.31327     -1.66944     -2.99016     -3.22472     -3.32616     -3.57413     -3.59003     -4.25847 -3.96188e-06 -1.84217e-07  1.04693e-06  4.09099e-08 -1.70702e-09 -1.16472e-11   5.0951e-10  2.02644e-12 -6.84222e-11 -7.39696e-13 -4.79876e-13  2.13845e-13  -0.00251671   0.00925043]'
    uup5 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0            0            0            0  1.56459e-16   1.4868e-16    -0.223901      1.02336   -0.0223901     0.102336    -0.389856       1.8922   -0.0613757     0.291557    -0.471573      2.52627    -0.108533     0.544184     -0.35901      2.44613    -0.144434     0.788797    -0.169864      2.03611    -0.161421     0.992408   -0.0238478      1.40102    -0.163805      1.13251    0.0219456     0.753172    -0.161611      1.20783  9.23303e-08  1.31679e-08    -0.161611      1.20783 -3.32493e-08 -2.83784e-09    -0.161611      1.20783  3.99829e-11 -3.54577e-12    -0.161611      1.20783 -1.42169e-11   1.6103e-12    -0.161611      1.20783  1.94298e-12 -1.84119e-13    -0.161611      1.20783  6.65261e-14 -4.57483e-14    -0.161611      1.20783  1.85392e-14 -8.17934e-16    -0.161611      1.20783 -0.000205933   0.00167198]'
    xup5 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml   = '[0           0           0           0           0           0           0           0 7.58157e-09 4.20051e-09 3.41266e-12 1.53921e-12 2.17736e-13 3.94217e-14 1.13221e-15 3.44706e-15]'
    fnormup5 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)



    N001 = int(len(x001)/4) - 1
    t001 = np.linspace(0, N001*0.01, num=N001, endpoint=False,axis=0)

    N001p1 = int(len(x001)/4)
    t001p1 = np.linspace(0, N001p1*0.01, num=N001p1, endpoint=False,axis=0)

    N0015 = int(len(x0015)/2) - 1
    t0015 = np.linspace(0, N0015*0.015, num=N0015, endpoint=False,axis=0)

    N0015p1 = int(len(x0015)/2)
    t0015p1 = np.linspace(0, N0015p1*0.015, num=N0015p1, endpoint=False,axis=0)


    N01 = int(len(x)/4)
    t01p = np.linspace(0, N01*0.1, num=N01, endpoint=False,axis=0)
    T = (N01-1) * 0.1

    N01 = int(len(x)/4)-1
    t01 = np.linspace(0, N01*0.1, num=N01, endpoint=False,axis=0)
    T = (N01-1) * 0.1

    N01low2 = int(len(xlow2)/4)
    t01low2 = np.linspace(0, (N01low2-1)*0.1, num=N01low2-1, endpoint=False,axis=0)
    t01low2p = np.linspace(0, N01low2*0.1, num=N01low2, endpoint=False,axis=0)
    N01normlow2 = int(len(fnormlow2))
    t01normlow2 = np.linspace(0, (N01normlow2)*0.1, num=N01normlow2, endpoint=False,axis=0)

    N01up3 = int(len(xup3)/4)
    t01up3 = np.linspace(0, (N01up3-1)*0.1, num=N01up3-1, endpoint=False,axis=0)
    t01up3p = np.linspace(0, N01up3*0.1, num=N01up3, endpoint=False,axis=0)
    N01normup3 = int(len(fnormup3))
    t01normup3 = np.linspace(0, (N01normup3)*0.1, num=N01normup3, endpoint=False,axis=0)

    N01low4 = int(len(xlow4)/4)
    t01low4 = np.linspace(0, (N01low4-1)*0.1, num=N01low4-1, endpoint=False,axis=0)
    t01low4p = np.linspace(0, N01low4*0.1, num=N01low4, endpoint=False,axis=0)
    N01normlow4 = int(len(fnormlow4))
    t01normlow4 = np.linspace(0, (N01normlow4)*0.1, num=N01normlow4, endpoint=False,axis=0)

    N01up5 = int(len(xup5)/4)
    t01up5 = np.linspace(0, (N01up5-1)*0.1, num=N01up5-1, endpoint=False,axis=0)
    t01up5p = np.linspace(0, N01up5*0.1, num=N01up5, endpoint=False,axis=0)
    N01normup5 = int(len(fnormup5))
    t01normup5 = np.linspace(0, (N01normup5)*0.1, num=N01normup5, endpoint=False,axis=0)


    print("u",u)
    print("x",x)

    fig, axs = plt.subplots(5)


    # u10015, = axs[0].plot(t0015,u0015[0::2],lw=2,color='black',label=r'$T^*_{tab.1,\Delta t = 0.015}=0.38$',zorder=10)
    # u20015, = axs[0].plot(t0015,u0015[1::2],lw=2,color='black',linestyle='dashed',zorder=10)
    u1001, = axs[0].plot(t001,u001[0::2],lw=2,color='black',label=r'$T^*_{ADTOC,\Delta t = 0.01}=0.66$',zorder=10)
    u2001, = axs[0].plot(t001,u001[1::2],lw=2,color='black',linestyle='dashed',zorder=10)
    axs[0].plot(t01,u[0::2],lw=2,color='blue',label=r'$T^*_{ADTOC,\Delta t = 0.1} = 0.50$')
    axs[0].plot(t01,u[1::2],lw=2,color='blue',linestyle='dashed')
    axs[0].plot(tgpops,u1gpops,lw=2,color='magenta',zorder=10, label = 'GPOPS')
    axs[0].plot(tgpops,u2gpops,lw=2,color='magenta',linestyle='dashed',zorder=10)
    axs[0].plot(-1,0,lw=2,color='red',label=r'$T^*_{DTOC,\Delta t = 0.1}=0.5$')
    axs[0].plot(-1,0,lw=2,color='green',label=r'$T^*_{DTOC,\Delta t = 0.1}=0.6$')
    axs[0].plot(-1,0,lw=2,color='cyan',label=r'$T^*_{PDTOC,\Delta t = 0.1}=0.6$')
    axs[0].plot(-1,0,lw=2,color='tab:olive',label=r'$T^*_{PDTOC,\Delta t = 0.1}=0.7$')
    u1low2, = axs[1].plot(t01low2,ulow2[0::2],lw=2,color='red',label=r'$u_1$')
    u2low2, = axs[1].plot(t01low2,ulow2[1::2],lw=2,color='red',label=r'$u_2$',linestyle='dashed')
    axs[1].plot(t01up3,uup3[0::2],lw=2,color='green')
    axs[1].plot(t01up3,uup3[1::2],lw=2,color='green',linestyle='dashed')
    axs[1].plot(t01low4,ulow4[0::2],lw=2,color='cyan')
    axs[1].plot(t01low4,ulow4[1::2],lw=2,color='cyan',linestyle='dashed')
    axs[1].plot(t01up5,uup5[0::2],lw=2,color='tab:olive')
    axs[1].plot(t01up5,uup5[1::2],lw=2,color='tab:olive',linestyle='dashed')
    xlow3pl, = axs[2].plot(t001p1,x001[0::4],lw=2,color='black',label="$q_1$")
    xlow3pl2, =axs[2].plot(t001p1,x001[1::4],lw=2,color='black',linestyle='dashed',label=r"$q_2$")
    axs[2].plot(t01p,x[0::4],lw=2,color='blue')
    axs[2].plot(t01p,x[1::4],lw=2,color='blue',linestyle='dashed')
    # axs[2].plot(t005p1,xacc[0::2],lw=2,color='black')
    # axs[2].plot(t005p1,xacc[1::2],lw=2,color='black',linestyle='dashed')
    axs[2].plot(tgpops,q1gpops,lw=2,color='magenta')
    axs[2].plot(tgpops,q2gpops,lw=2,color='magenta',linestyle='dashed')
    xlow3pl3, = axs[3].plot(t01low2p,xlow2[0::4],lw=2,color='red',label='$q_1$')
    xlow3pl4, = axs[3].plot(t01low2p,xlow2[1::4],lw=2,color='red',linestyle='dashed',label='$q_2$')
    axs[3].plot(t01up3p,xup3[0::4],lw=2,color='green')
    axs[3].plot(t01up3p,xup3[1::4],lw=2,color='green',linestyle='dashed')
    axs[3].plot(t01low4p,xlow4[0::4],lw=2,color='cyan')
    axs[3].plot(t01low4p,xlow4[1::4],lw=2,color='cyan',linestyle='dashed')
    axs[3].plot(t01up5p,xup5[0::4],lw=2,color='tab:olive')
    axs[3].plot(t01up5p,xup5[1::4],lw=2,color='tab:olive',linestyle='dashed')
    axs[4].plot(t01p,fnorm,lw=2,color='blue')
    axs[4].plot(t001p1,fnorm001,lw=2,color='black')
    axs[4].plot(tgpops,fnormgpops,lw=2,color='magenta')
    axs[4].plot([0.6],fnormlow2[-1],lw=2,color='red',marker='o',markersize=7.5)
    axs[4].plot([0.7],fnormup3[-1],lw=2,color='green',marker='o',markersize=7.5)
    axs[4].plot(t01normlow4,fnormlow4,lw=2,color='cyan')
    axs[4].plot(t01normup5,fnormup5,lw=2,color='tab:olive')


    T = 1.1
    axs[0].set_xlim([0,T])
    axs[1].set_xlim([0,T])
    axs[2].set_xlim([0,T])
    axs[3].set_xlim([0,T])
    axs[4].set_xlim([0,T])

    axs[4].set_yscale('log')

    axs[0].set_ylabel('$u$ [Nm]')
    axs[1].set_ylabel('$u$ [Nm]')
    axs[2].set_ylabel('$x$ [rad]')
    axs[3].set_ylabel('$x$ [rad]')
    axs[4].set_ylabel(r'$\Vert f_{ter} \Vert$')

    axs[0].set_xticklabels("")
    axs[1].set_xticklabels("")
    axs[2].set_xticklabels("")
    axs[3].set_xticklabels("")
    axs[4].set_xlabel('Time [s]')


    axs[0].grid()
    axs[1].grid()
    axs[2].grid()
    axs[3].grid()
    axs[4].grid()

    leg2 = axs[0].legend(loc='upper center',ncol=2, fancybox=True,bbox_to_anchor=(0.5, 2.35))
    axs[0].add_artist(leg2)
    handles = [u1001,u2001]
    labels = ["$u_1$","$u_2$"]
    axs[0].legend(handles, labels, loc='lower right',ncol=2, fancybox=True)

    leg = axs[1].legend(loc='upper right',ncol=2, fancybox=True)
    leg = axs[2].legend(loc='center right',ncol=2, fancybox=True)

    handles = [xlow3pl3,xlow3pl4]
    labels = ["$q_1$","$q_2$"]
    axs[3].legend(handles, labels, loc='upper right',ncol=2, fancybox=True)



    # leg = axs[0].legend(loc='upper center',ncol=5,bbox_to_anchor=(0.5, 1.5),handlelength=0,          handletextpad=0, fancybox=True)
    # for item in leg.legendHandles:
    #     item.set_visible(False)
    # color_l = ['tab:blue', 'tab:orange', 'tab:green', 'tab:red','tab:cyan']
    # for n, text in enumerate( leg.texts ):
    #     print( n, text)
    #     text.set_color( color_l[n] )


    plt.show()

if __name__ == "__main__":
    import sys
    sys.exit(main())


==> data/plotmanip2dlight.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker
import math
from scipy import random, linalg, dot, diag, all, allclose
from numpy import savetxt
from numpy import loadtxt
from numpy import genfromtxt
import re
import matplotlib.colors as mcolors


def forceAspect(ax,aspect=1):
    im = ax.get_images()
    extent =  im[0].get_extent()
    ax.set_aspect(abs((extent[1]-extent[0])/(extent[3]-extent[2]))/aspect)

def main():
    import os
    import sys

    font = {'family' : 'normal',
            'weight' : 'normal',
            'size'   : 20}
    props = dict(boxstyle='round', facecolor='white', alpha=1)

    plt.rc('font', **font)
    plt.rcParams['mathtext.fontset'] = 'stix'
    plt.rcParams['font.family'] = 'STIXGeneral'

    # dt = 0.1
    ul = '[5            5            5            5            5            5            5     0.324573     -4.73329           -5           -5           -5           -5           -5     -1.24704    -0.474695    0.0324728    0.0132869  5.94874e-11 -9.76242e-13 -4.91302e-11 -2.64996e-12   6.1785e-12 -8.16033e-13  5.61123e-12 -9.57757e-13  5.11477e-12  -9.9365e-13   4.6591e-12 -1.03719e-12   4.1663e-12 -1.11733e-12   3.6232e-12 -1.14138e-12  3.21908e-12 -1.17319e-12  2.81885e-12 -1.19812e-12 1.76714e-16  6.68004e-16]'
    u = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0 0 0 0 -1.6076e-18  6.23951e-19    -0.231111      1.04296   -0.0231111     0.104296    -0.462222      2.08593   -0.0693333     0.312889    -0.664285      3.10391    -0.135762      0.62328     -0.33646       2.9314    -0.169408     0.916419   -0.0240296      1.87841    -0.171811      1.10426    0.0701425     0.960172    -0.164797      1.20028    0.0327296    0.0777432    -0.161524      1.20805 -0.000870944  -0.00224594    -0.161611      1.20783  1.68868e-16 -8.23036e-16    -0.161611 1.20783 -4.55437e-16  1.92182e-16    -0.161611      1.20783 -1.51403e-12 -2.95204e-15    -0.161611      1.20783  -1.2624e-12  2.81226e-15    -0.161611      1.20783 -1.03507e-12 -1.34952e-15    -0.161611      1.20783 -8.26268e-13 -2.24701e-15    -0.161611      1.20783 -6.37369e-13  1.56849e-15    -0.161611      1.20783 -4.71103e-13 -7.99264e-16    -0.161611      1.20783 -3.25867e-13 -1.34239e-15    -0.161611      1.20783 -1.98755e-13 -1.48629e-16    -0.161611      1.20783 -9.10806e-14 2.78425e-15    -0.161611      1.20783 -6.02331e-15 -4.17169e-15]'
    x = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml = '[0.707107 0.707107   0.669952   0.581969   0.417477   0.221253  0.0817109 0.00755224 0.00021808          0          0          0          0          0          0          0          0          0          0          0          0]'
    fnorm = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # dt = 0.015
    ul = '[-2.12058            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5 5            5            5     -4.05264            5           -5            5           -5            5           -5            5           -5            5           -5      2.09945           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5 -5           -5           -5           -5           -5           -5           -5           -5           -5     -1.06951    0.0414644     0.159024    0.0320533 -6.26423e-13  4.41186e-13  5.08656e-13 -2.80142e-14 -6.23264e-13  5.40104e-13  1.04812e-12 -1.11747e-12  -1.6047e-12    1.039e-12]'
    u0015 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0 0 -0.00240647  0.00601056 -0.00584961   0.0157481  -0.0103215   0.0291975  -0.0158053   0.0463271  -0.0222712   0.0670807  -0.0296718   0.0913698  -0.0379389    0.119068  -0.0469818    0.150007  -0.0566878    0.183981  -0.0669257    0.220757  -0.0775513     0.26008  -0.0884135    0.301692  -0.0993614    0.345348   -0.110249     0.39082   -0.120938    0.437912   -0.131303    0.486459   -0.141227    0.536331   -0.150605     0.58743   -0.159339     0.63969   -0.167339    0.693072 -0.173602    0.743018   -0.178209     0.78937   -0.181325    0.832395   -0.183089    0.872304   -0.183621    0.909269   -0.183025    0.943425   -0.181619    0.975034   -0.180032     1.00453   -0.178319     1.03194    -0.17653     1.05731   -0.174711     1.08065   -0.172902       1.102   -0.171141     1.12136    -0.16946     1.13875   -0.167889     1.15419   -0.166454     1.16767   -0.165176     1.17921   -0.164074     1.18881   -0.163163     1.19648   -0.162454     1.20221   -0.161954 1.20601   -0.161669     1.20789     -0.1616     1.20784   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783   -0.161611     1.20783]'
    x0015 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml = '[0.706035    0.703852    0.700501    0.695908    0.689981     0.68262    0.673712    0.663148    0.650822    0.636641    0.620528    0.602427    0.582302    0.560135    0.535927     0.50969    0.481447     0.45123    0.419075    0.385025     0.35196    0.320251    0.289951    0.261094    0.233698    0.207774    0.183333    0.160403    0.138993    0.119108    0.100754   0.0839314   0.0686431   0.0548893   0.0426696   0.0319833   0.0228292   0.0152058  0.00911173  0.00454548 0.00150654 7.86078e-05 1.63107e-05 1.11022e-16           0           0           0           0           0           0]'
    fnorm0015 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)

    # dt = 0.01
    ul = '[-5            5           -5            5     -1.79078            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5 5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5            5      2.70961            5           -5            5           -5            5           -5            5 -5            5           -5            5           -5            5           -5            5           -5      4.31584           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5 -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5           -5     -1.73469     -2.03636     0.249064     0.287486 -6.48572e-11  2.41972e-11 -9.41404e-11  2.58086e-11 -9.43331e-11   2.8832e-11 -9.75684e-11  2.69489e-11 -1.11166e-10  3.33547e-11 -1.08182e-10 3.01006e-11 -1.25175e-10  3.52841e-11 -1.33065e-10  3.64982e-11 -1.29839e-10  3.50486e-11 -1.51619e-10  3.92493e-11 -1.52059e-10  4.11676e-11 -1.55183e-10  3.90846e-11 -1.72068e-10  4.55101e-11 -1.71792e-10  4.31069e-11 -1.82322e-10  4.58856e-11 -1.90613e-10  4.72885e-11 -1.96102e-10  4.84276e-11 -2.02228e-10  4.87408e-11 -2.11732e-10  5.18873e-11 -2.22491e-10  5.22509e-11 -2.23999e-10  5.49384e-11 -2.32175e-10  5.25778e-11 -2.43815e-10  5.82318e-11 -2.40972e-10  5.50005e-11 -2.62937e-10 6.04889e-11 -2.58013e-10  5.82552e-11 -2.68137e-10  6.05634e-11 -3.68543e-15  2.33135e-14]'
    u001 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0 0 0 0 -1.4982e-13  4.10964e-13   -0.0657778     0.132741 -0.000657778   0.00132741    -0.131556     0.265481  -0.00197333   0.00398222     -0.18364     0.389092  -0.00380973   0.00787315    -0.206744     0.493381  -0.00587717     0.012807    -0.229836     0.597655  -0.00817553    0.0187835    -0.252902     0.701902   -0.0107045    0.0258025    -0.275924     0.806104   -0.0134638    0.0338636    -0.298877     0.910239   -0.0164526    0.0429659    -0.321729      1.01428   -0.0196698 0.0531087     -0.34444      1.11818   -0.0231142    0.0642905    -0.366958      1.22189   -0.0267838    0.0765094    -0.389224      1.32537   -0.0306761    0.0897631    -0.411167      1.42855   -0.0347877     0.104049    -0.432703      1.53136   -0.0391148     0.119362     -0.45374       1.6337   -0.0436522     0.135699    -0.474173       1.7355   -0.0483939     0.153054    -0.493884      1.83665   -0.0533327     0.171421    -0.512746      1.93705   -0.0584602     0.190791    -0.530623 2.03658   -0.0637664     0.211157    -0.547367      2.13513   -0.0692401     0.232508    -0.562827      2.23258   -0.0748684     0.254834    -0.576843      2.32882   -0.0806368     0.278122    -0.589253      2.42374   -0.0865293      0.30236    -0.599896      2.51724   -0.0925283     0.327532    -0.608608      2.60923   -0.0986144     0.353624    -0.615233      2.69964    -0.104767     0.380621    -0.619619       2.7884    -0.110963     0.408505    -0.621621      2.87548    -0.117179 0.43726    -0.621105      2.96088     -0.12339     0.466868    -0.617949      3.04459     -0.12957     0.497314    -0.612042      3.12667     -0.13569     0.528581    -0.603284      3.20716    -0.141723     0.560653     -0.59159      3.28617    -0.147639     0.593514    -0.576883      3.36381    -0.153408     0.627152    -0.546062      3.39308    -0.158868     0.661083    -0.471765       3.2655    -0.163586     0.693738    -0.400667      3.14156    -0.167593     0.725154    -0.332689 3.02099    -0.170919     0.755364    -0.267729       2.9035    -0.173597     0.784399    -0.205669       2.7888    -0.175653     0.812287    -0.146383       2.6766    -0.177117     0.839053   -0.0897406      2.56663    -0.178015     0.864719   -0.0356106      2.45862    -0.178371     0.889305    0.0137992      2.35312    -0.178233     0.912837    0.0293272      2.25923     -0.17794     0.935429    0.0430276      2.16612    -0.177509      0.95709    0.0549647      2.07369     -0.17696 0.977827    0.0652047      1.98187    -0.176308     0.997646    0.0738149      1.89059    -0.175569      1.01655    0.0808636      1.79981    -0.174761      1.03455    0.0864199      1.70945    -0.173897      1.05164    0.0905535      1.61947    -0.172991      1.06784    0.0933344      1.52982    -0.172058      1.08314    0.0948331      1.44047    -0.171109      1.09754    0.0951203      1.35138    -0.170158      1.11106    0.0942669      1.26252    -0.169215      1.12368    0.0923441 1.17385    -0.168292      1.13542    0.0894229      1.08536    -0.167398      1.14627    0.0855747      0.99702    -0.166542      1.15624    0.0808708     0.908811    -0.165733      1.16533    0.0753824     0.820715     -0.16498      1.17354    0.0691808     0.732715    -0.164288      1.18087    0.0623374     0.644799    -0.163664      1.18731    0.0549234     0.556953    -0.163115      1.19288      0.04701     0.469165    -0.162645      1.19757    0.0386683     0.381426    -0.162258 1.20139    0.0299695     0.293725    -0.161959      1.20433    0.0209846     0.206053    -0.161749      1.20639    0.0117846     0.118403    -0.161631      1.20757   0.00244054    0.0307653    -0.161607      1.20788 -0.000418031  -0.00505513    -0.161611      1.20783  2.23367e-11 -3.15426e-11    -0.161611      1.20783  2.17318e-11 -3.05664e-11    -0.161611      1.20783  2.10764e-11 -2.95607e-11    -0.161611      1.20783  2.04346e-11 -2.85246e-11    -0.161611      1.20783  1.97939e-11 -2.75465e-11    -0.161611      1.20783  1.91203e-11  -2.6464e-11    -0.161611      1.20783  1.84636e-11 -2.54604e-11    -0.161611      1.20783  1.77668e-11 -2.43803e-11    -0.161611      1.20783  1.70485e-11 -2.32903e-11    -0.161611      1.20783  1.63535e-11 -2.22525e-11    -0.161611      1.20783  1.56013e-11 -2.11435e-11    -0.161611      1.20783  1.48514e-11 -2.00203e-11    -0.161611      1.20783   1.4105e-11 -1.89595e-11    -0.161611      1.20783  1.33146e-11 -1.77922e-11    -0.161611 1.20783  1.25315e-11 -1.66897e-11    -0.161611      1.20783  1.17277e-11 -1.55492e-11    -0.161611      1.20783  1.09055e-11 -1.44024e-11    -0.161611      1.20783  1.00754e-11 -1.32467e-11    -0.161611      1.20783  9.23607e-12 -1.21004e-11    -0.161611      1.20783  8.37549e-12 -1.09106e-11    -0.161611      1.20783  7.48714e-12 -9.73061e-12    -0.161611      1.20783  6.60414e-12 -8.52126e-12    -0.161611      1.20783  5.70537e-12 -7.36534e-12    -0.161611      1.20783  4.77957e-12 -6.11528e-12    -0.161611      1.20783  3.86951e-12 -4.94675e-12    -0.161611      1.20783  2.90039e-12 -3.68284e-12    -0.161611      1.20783  1.95269e-12  -2.4762e-12    -0.161611      1.20783   9.8564e-13 -1.24205e-12    -0.161611      1.20783  9.76847e-13   -1.225e-12]'
    x001 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml = '[0.707107 0.707107    0.706984    0.706733    0.706276    0.705451    0.704252    0.702668    0.700687    0.698298    0.695487    0.692237    0.688532    0.684354    0.679682    0.674496    0.668773     0.66249    0.655622    0.648143    0.640026    0.631246    0.621775    0.611585    0.600651    0.588944    0.576441    0.563116    0.548947    0.533912    0.517993    0.501172    0.483435     0.46477    0.445169    0.424627    0.403406    0.382428    0.361743    0.341397    0.321426 0.301865     0.28274    0.264075    0.245893    0.228219    0.211151    0.194702    0.178883    0.163701    0.149166    0.135284    0.122061    0.109503   0.0976138   0.0863976   0.0758575   0.0659961   0.0568158   0.0483183   0.0405053   0.0333779   0.0269371   0.0211838   0.0161185   0.0117418  0.00805415   0.0050558  0.00274706   0.0011282 0.000199461  3.9298e-05  7.1089e-16           0           0           0           0           0           0           0           0           0 0           0           0           0           0           0           0           0           0           0           0           0           0           0           0           0           0           0           0]'
    fnorm001 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # gpops
    tgpopsl = '[0    0.0006    0.0031    0.0076    0.0141    0.0226    0.0330    0.0453    0.0594    0.0753    0.0929    0.1122    0.1331    0.1554 0.1792    0.2043    0.2306    0.2581    0.2866    0.3159    0.3461    0.3769    0.4083    0.4402    0.4723    0.5046    0.5370    0.5694 0.6015    0.6333    0.6647    0.6956    0.7257    0.7551    0.7836    0.8110    0.8373    0.8624    0.8862    0.9086    0.9294    0.9487 0.9664    0.9823    0.9964    1.0087    1.0191    1.0275    1.0340    1.0385    1.0411    1.0416]'
    tgpops = np.array(re.split("\s+", tgpopsl.replace('[','').replace(']','')), dtype=float)

    q1gpopsl = '[0    0.0000    0.0001    0.0004    0.0013    0.0034    0.0072    0.0135    0.0232    0.0371    0.0561    0.0806    0.1109    0.1461 0.1854    0.2266    0.2657    0.3025    0.3379    0.3725    0.4069    0.4414    0.4748    0.5064    0.5365    0.5653    0.5929    0.6194 0.6448    0.6688    0.6914    0.7121    0.7308    0.7471    0.7608    0.7717    0.7802    0.7868    0.7919    0.7957    0.7986    0.8008 0.8023    0.8034    0.8041    0.8046    0.8049    0.8050    0.8051    0.8051 0.8051    0.8051]'
    q1gpops = np.array(re.split("\s+", q1gpopsl.replace('[','').replace(']','')), dtype=float)

    q2gpopsl = '[0    0.0000   -0.0002   -0.0009   -0.0031   -0.0079   -0.0168   -0.0315   -0.0543   -0.0869   -0.1316   -0.1896   -0.2617   -0.3469 -0.4441   -0.5486   -0.6467   -0.7362   -0.8179   -0.8912   -0.9562   -1.0120   -1.0579   -1.0936   -1.1190   -1.1339   -1.1387   -1.1330 -1.1175   -1.0924   -1.0584   -1.0159   -0.9662   -0.9096   -0.8485   -0.7915   -0.7426   -0.7015   -0.6676   -0.6400   -0.6182   -0.6013 -0.5886   -0.5794   -0.5731   -0.5690   -0.5665   -0.5652   -0.5646 -0.5644   -0.5643   -0.5643]'
    q2gpops = np.array(re.split("\s+", q2gpopsl.replace('[','').replace(']','')), dtype=float)

    u1gpopsl = '[5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000 5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000   -2.1830   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000]'
    u1gpops = np.array(re.split("\s+", u1gpopsl.replace('[','').replace(']','')), dtype=float)

    u2gpopsl = '[-5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -4.7555    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000    5.0000 5.0000    5.0000    5.0000    5.0000    5.0000    5.0000   -1.9834   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000   -5.0000 -5.0000   -5.0000   -5.0000]'
    u2gpops = np.array(re.split("\s+", u2gpopsl.replace('[','').replace(']','')), dtype=float)

    fnormgpopsl = '[0.7071    0.7071    0.7071    0.7072    0.7076    0.7083    0.7096    0.7116    0.7144    0.7179    0.7217    0.7247    0.7258    0.7237 0.7176    0.7075    0.6942    0.6786    0.6614    0.6429    0.6233    0.6025    0.5824    0.5634    0.5448    0.5256    0.5051    0.4824 0.4568    0.4277    0.3948    0.3578    0.3168    0.2717    0.2239    0.1792    0.1408    0.1084    0.0817    0.0599    0.0426    0.0292 0.0192    0.0119    0.0069    0.0037    0.0017    0.0007    0.0002 0.0000    0.0000    0.0000]'
    fnormgpops = np.array(re.split("\s+", fnormgpopsl.replace('[','').replace(']','')), dtype=float)

    T = tgpops[-1]


    # N = 5, point
    ul = '[5          5          5          5          5          5          5   -1.66764          5          5   -1.34733   -3.02103   -1.11474   -2.67835  -0.894432   -2.10221  -0.670748   -1.54496  -0.453714   -1.06012  -0.260892  -0.666583  -0.111299  -0.365622 -0.0232943  -0.147985]'
    ulow2 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0           0           0           0 8.05768e-13 1.69761e-12   -0.231111     1.04296  -0.0231111    0.104296   -0.462222     2.08593  -0.0693333    0.312889   -0.664285     3.10391   -0.135762     0.62328   -0.179435      2.4801   -0.153705    0.871289   -0.126271     3.33958   -0.166332     1.20525    0.246704     2.67116   -0.141662     1.47236    0.459005     2.15706  -0.0957614     1.68807    0.563264     1.75125  -0.0394351     1.86319    0.606334     1.43098   0.0211983 2.00629     0.62016     1.18759   0.0832143     2.12505     0.62395     1.01142    0.145609     2.22619    0.626991    0.889525    0.208308     2.31515    0.631982    0.807652]'
    xlow2 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml   = '[0          0          0          0          0          0 0.00656695]'
    fnormlow2 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)





    # N = 6, point
    ul = '[4.01154    3.18362    3.79891    3.08181    3.57956    3.00161    3.35041    2.95303    3.11393     2.7501    2.87861    1.09729  0.0415322   -2.87837 -0.0196954   -2.47762 -0.0505759   -1.84042 -0.0590254   -1.32166 -0.0534109   -0.90308 -0.0403906  -0.571163 -0.0249209  -0.315316 -0.0104907  -0.127279]'
    uup3 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0           0           0           0 4.23959e-13 9.72446e-13    -0.11183    0.640531   -0.011183   0.0640531   -0.223681     1.26298  -0.0335511    0.190351   -0.331697     1.86777  -0.0667208    0.377128   -0.410423     2.43986   -0.107763    0.621114    -0.39178     2.90549   -0.146941    0.911663   -0.146697     2.96165   -0.161611     1.20783    0.199405     2.33373    -0.14167      1.4412    0.394334     1.86078   -0.102237     1.62728    0.494988     1.50849   -0.052738 1.77813    0.544501     1.23842  0.00171209     1.90197     0.56755     1.03408   0.0584671     2.00538    0.578413    0.884082    0.116308     2.09379    0.584774    0.777721    0.174786     2.17156    0.590195    0.704178]'
    xup3 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml = '[0           0           0           0           0           0           0 1.43682e-07]'
    fnormup3 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # N=6 padded
    ul = '[5            5            5            5            5            5            5     0.379725     -4.49459           -5           -5           -5           -5           -5     -2.00997    -0.717146      0.57583     0.212736 -1.96385e-06 -1.59488e-09  2.05163e-06  1.97769e-09  -1.6754e-06 -1.65929e-09  1.00988e-06  9.97804e-10   0.00486876  -0.00470107]'
    ulow4 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0            0            0            0 -6.35373e-14  2.91133e-13    -0.231111      1.04296   -0.0231111     0.104296    -0.462222      2.08593   -0.0693333     0.312889    -0.664285      3.10391    -0.135762      0.62328    -0.340807      2.94389    -0.169843     0.917669   -0.0177298      1.88542    -0.171616      1.10621    0.0767036     0.967229    -0.163945      1.20293    0.0391581    0.0846304    -0.160029       1.2114   -0.0158132    -0.035691    -0.161611      1.20783 2.89619e-08 -3.75698e-09    -0.161611      1.20783 -3.44946e-08  4.42038e-09    -0.161611      1.20783  3.17941e-08 -4.06653e-09    -0.161611      1.20783  -2.2338e-08   2.8561e-09    -0.161611      1.20783   1.0291e-08 -1.31706e-09    -0.161611      1.20783  0.000220698 -0.000865173]'
    xlow4 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml   = '[0           0           0           0           0           0           0  0.00512823  0.00363025 1.48289e-09 2.09159e-09 2.16641e-09 1.75821e-09 9.99239e-10 2.71057e-10]'
    fnormlow4 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # N=7 padded
    ul = '[4.99561      4.91678      4.99566      4.26491      4.40153       3.2803     0.568182    0.0173365     -1.31327     -1.66944     -2.99016     -3.22472     -3.32616     -3.57413     -3.59003     -4.25847 -3.96188e-06 -1.84217e-07  1.04693e-06  4.09099e-08 -1.70702e-09 -1.16472e-11   5.0951e-10  2.02644e-12 -6.84222e-11 -7.39696e-13 -4.79876e-13  2.13845e-13  -0.00251671   0.00925043]'
    uup5 = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[0            0            0            0  1.56459e-16   1.4868e-16    -0.223901      1.02336   -0.0223901     0.102336    -0.389856       1.8922   -0.0613757     0.291557    -0.471573      2.52627    -0.108533     0.544184     -0.35901      2.44613    -0.144434     0.788797    -0.169864      2.03611    -0.161421     0.992408   -0.0238478      1.40102    -0.163805      1.13251    0.0219456     0.753172    -0.161611      1.20783  9.23303e-08  1.31679e-08    -0.161611      1.20783 -3.32493e-08 -2.83784e-09    -0.161611      1.20783  3.99829e-11 -3.54577e-12    -0.161611      1.20783 -1.42169e-11   1.6103e-12    -0.161611      1.20783  1.94298e-12 -1.84119e-13    -0.161611      1.20783  6.65261e-14 -4.57483e-14    -0.161611      1.20783  1.85392e-14 -8.17934e-16    -0.161611      1.20783 -0.000205933   0.00167198]'
    xup5 = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml   = '[0           0           0           0           0           0           0           0 7.58157e-09 4.20051e-09 3.41266e-12 1.53921e-12 2.17736e-13 3.94217e-14 1.13221e-15 3.44706e-15]'
    fnormup5 = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)



    N001 = int(len(x001)/4) - 1
    t001 = np.linspace(0, N001*0.01, num=N001, endpoint=False,axis=0)

    N001p1 = int(len(x001)/4)
    t001p1 = np.linspace(0, N001p1*0.01, num=N001p1, endpoint=False,axis=0)

    N0015 = int(len(x0015)/2) - 1
    t0015 = np.linspace(0, N0015*0.015, num=N0015, endpoint=False,axis=0)

    N0015p1 = int(len(x0015)/2)
    t0015p1 = np.linspace(0, N0015p1*0.015, num=N0015p1, endpoint=False,axis=0)


    N01 = int(len(x)/4)
    t01p = np.linspace(0, N01*0.1, num=N01, endpoint=False,axis=0)
    T = (N01-1) * 0.1

    N01 = int(len(x)/4)-1
    t01 = np.linspace(0, N01*0.1, num=N01, endpoint=False,axis=0)
    T = (N01-1) * 0.1

    N01low2 = int(len(xlow2)/4)
    t01low2 = np.linspace(0, (N01low2-1)*0.1, num=N01low2-1, endpoint=False,axis=0)
    t01low2p = np.linspace(0, N01low2*0.1, num=N01low2, endpoint=False,axis=0)
    N01normlow2 = int(len(fnormlow2))
    t01normlow2 = np.linspace(0, (N01normlow2)*0.1, num=N01normlow2, endpoint=False,axis=0)

    N01up3 = int(len(xup3)/4)
    t01up3 = np.linspace(0, (N01up3-1)*0.1, num=N01up3-1, endpoint=False,axis=0)
    t01up3p = np.linspace(0, N01up3*0.1, num=N01up3, endpoint=False,axis=0)
    N01normup3 = int(len(fnormup3))
    t01normup3 = np.linspace(0, (N01normup3)*0.1, num=N01normup3, endpoint=False,axis=0)

    N01low4 = int(len(xlow4)/4)
    t01low4 = np.linspace(0, (N01low4-1)*0.1, num=N01low4-1, endpoint=False,axis=0)
    t01low4p = np.linspace(0, N01low4*0.1, num=N01low4, endpoint=False,axis=0)
    N01normlow4 = int(len(fnormlow4))
    t01normlow4 = np.linspace(0, (N01normlow4)*0.1, num=N01normlow4, endpoint=False,axis=0)

    N01up5 = int(len(xup5)/4)
    t01up5 = np.linspace(0, (N01up5-1)*0.1, num=N01up5-1, endpoint=False,axis=0)
    t01up5p = np.linspace(0, N01up5*0.1, num=N01up5, endpoint=False,axis=0)
    N01normup5 = int(len(fnormup5))
    t01normup5 = np.linspace(0, (N01normup5)*0.1, num=N01normup5, endpoint=False,axis=0)


    print("u",u)
    print("x",x)

    fig, axs = plt.subplots(3)


    # u10015, = axs[0].plot(t0015,u0015[0::2],lw=2,color='black',label=r'$T^*_{tab.1,\Delta t = 0.015}=0.38$',zorder=10)
    # u20015, = axs[0].plot(t0015,u0015[1::2],lw=2,color='black',linestyle='dashed',zorder=10)
    u1001, = axs[0].plot(t001,u001[0::2],lw=2,color='black',label=r'$T^*_{ADTOC,\Delta t = 0.01}=0.66$',zorder=10)
    u2001, = axs[0].plot(t001,u001[1::2],lw=2,color='black',linestyle='dashed',zorder=10)
    axs[0].plot(t01,u[0::2],lw=2,color='blue',label=r'$T^*_{ADTOC,\Delta t = 0.1} = 0.50$')
    axs[0].plot(t01,u[1::2],lw=2,color='blue',linestyle='dashed')
    axs[0].plot(tgpops,u1gpops,lw=2,color='magenta',zorder=10, label = 'GPOPS')
    axs[0].plot(tgpops,u2gpops,lw=2,color='magenta',linestyle='dashed',zorder=10)
    xlow3pl, = axs[1].plot(t001p1,x001[0::4],lw=2,color='black',label="$q_1$")
    xlow3pl2, =axs[1].plot(t001p1,x001[1::4],lw=2,color='black',linestyle='dashed',label=r"$q_2$")
    axs[1].plot(t01p,x[0::4],lw=2,color='blue')
    axs[1].plot(t01p,x[1::4],lw=2,color='blue',linestyle='dashed')
    # axs[2].plot(t005p1,xacc[0::2],lw=2,color='black')
    # axs[2].plot(t005p1,xacc[1::2],lw=2,color='black',linestyle='dashed')
    axs[1].plot(tgpops,q1gpops,lw=2,color='magenta')
    axs[1].plot(tgpops,q2gpops,lw=2,color='magenta',linestyle='dashed')
    axs[2].plot(t01p,fnorm,lw=2,color='blue')
    axs[2].plot(t001p1,fnorm001,lw=2,color='black')
    axs[2].plot(tgpops,fnormgpops,lw=2,color='magenta')


    T = 1.1
    axs[0].set_xlim([0,T])
    axs[1].set_xlim([0,T])
    axs[2].set_xlim([0,T])

    axs[2].set_yscale('log')

    axs[0].set_ylabel('$u$ [Nm]')
    axs[1].set_ylabel('$x$ [rad]')
    axs[2].set_ylabel(r'$\Vert f_{ter} \Vert$')

    axs[0].set_xticklabels("")
    axs[1].set_xticklabels("")
    axs[2].set_xlabel('Time [s]')


    axs[0].grid()
    axs[1].grid()
    axs[2].grid()

    leg2 = axs[0].legend(loc='upper center',ncol=3, fancybox=True,bbox_to_anchor=(0.5, 1.35))
    axs[0].add_artist(leg2)
    handles = [u1001,u2001]
    labels = ["$u_1$","$u_2$"]
    axs[0].legend(handles, labels, loc='lower right',ncol=2, fancybox=True)

    leg = axs[1].legend(loc='center right',ncol=2, fancybox=True)


    plt.show()

if __name__ == "__main__":
    import sys
    sys.exit(main())


==> data/plotpm.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker
import math
from scipy import random, linalg, dot, diag, all, allclose
from numpy import savetxt
from numpy import loadtxt
from numpy import genfromtxt
import re

def forceAspect(ax,aspect=1):
    im = ax.get_images()
    extent =  im[0].get_extent()
    ax.set_aspect(abs((extent[1]-extent[0])/(extent[3]-extent[2]))/aspect)

def main():
    import os
    import sys

    font = {'family' : 'normal',
            'weight' : 'normal',
            'size'   : 20}
    props = dict(boxstyle='round', facecolor='white', alpha=1)

    plt.rc('font', **font)
    plt.rcParams['mathtext.fontset'] = 'stix'
    plt.rcParams['font.family'] = 'STIXGeneral'

    # dt = 0.1
    ul  = '[-10         -10         -10     6.66677          10          10     3.33295  0.00027628 8.76658e-06 7.53025e-07 1.10805e-07 2.29034e-08 5.98761e-09 1.85976e-09 6.59142e-10 2.59322e-10 1.11049e-10 5.10012e-11 2.48694e-11 1.27584e-11 6.85024e-12 3.83505e-12 2.23121e-12 1.34783e-12 8.55772e-13]'
    u = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[1 0 1           -1          0.9           -2          0.7           -3          0.4     -2.33332     0.166668     -1.33332    0.0333353    -0.333323  2.96689e-06 -2.85943e-05  1.07466e-07 -9.66229e-07  1.08435e-08 -8.95714e-08   1.8864e-09 -1.42689e-08  4.59514e-10  -3.1884e-09  1.40674e-10 -8.98058e-10   5.0868e-11 -2.99298e-10  2.09382e-11 -1.13322e-10    9.606e-12 -4.74081e-11  4.86525e-12 -2.14767e-11  2.71761e-12 -1.03733e-11  1.68024e-12 -5.27318e-12  1.15288e-12 -2.78724e-12 8.74174e-13 -1.51174e-12  7.23004e-13 -8.26929e-13  6.40342e-13 -4.43682e-13  5.95997e-13 -2.20558e-13   5.7388e-13 -8.54054e-14  5.65463e-13 -2.09617e-22]'
    x = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fl  = '[0 -4.44089e-16  6.93889e-17            0            0            0            0 -1.88738e-15  2.77556e-17 -1.55431e-15            0  4.44089e-16  2.77556e-17 -4.44089e-16 -6.27876e-17 -1.12188e-15 -1.88373e-17 -1.01364e-16  6.25174e-17 -2.19811e-16 -9.81315e-17 -2.73269e-15  1.00253e-16  1.26053e-16   4.8251e-18 -7.58194e-16 -6.73778e-17  -7.8047e-16 -3.58845e-18 -2.45147e-16  6.93511e-17 -7.80673e-16   2.0671e-17 -1.46346e-15 -4.19222e-17 -3.12957e-17 -3.66427e-17 -9.93775e-16 1.4184e-17  -3.4202e-16   5.0459e-18 -2.08446e-16  3.11157e-17 -2.58145e-16  2.26799e-17  2.35387e-18 -6.06414e-17  3.69581e-16  1.23567e-16 -1.71893e-16]'
    f = np.array(re.split("\s+", fl.replace('[','').replace(']','')), dtype=float)
    fnorml   ='[1 1.41421     2.19317     3.08058     2.36736      1.3437    0.334986 2.87478e-05 9.72187e-07 9.02254e-08  1.4393e-08 3.22134e-09 9.09009e-10  3.0359e-10  1.1524e-10 4.83715e-11 2.20208e-11 1.07233e-11 5.53441e-12 3.01626e-12  1.7463e-12 1.09843e-12 7.79033e-13 6.35498e-13 5.80201e-13 5.65463e-13]'
    fnorm = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)


    # N=4
    ul = '[-10         -10         -10     9.80769          10          10  -0.0424777  -0.0329603  -0.0246913  -0.0175613  -0.0114698 -0.00632473 -0.00204258  0.00145225   0.0042277  0.00634436  0.00785582  0.00880898  0.00924435  0.00919641  0.00869387  0.00775997  0.00641277  0.00466544  0.00252647]'
    ulow = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[1 0 1         -1        0.9         -2        0.7         -3        0.4   -2.01923   0.198077   -1.01923  0.0961538 -0.0192308  0.0942308 -0.0234785  0.0918829 -0.0267746  0.0892055 -0.0292437  0.0862811 -0.0309998  0.0831811 -0.0321468  0.0799664 -0.0327793  0.0766885 -0.0329835  0.0733901 -0.0328383  0.0701063 -0.0324155  0.0668648 -0.0317811  0.0636866 -0.0309955  0.0605871 -0.0301146  0.0575756 -0.0291902  0.0546566 -0.0282706  0.0518296 -0.0274012  0.0490894 -0.0266252  0.0464269 -0.0259839  0.0438285 -0.0255173  0.0412768 -0.0252647]'
    xlow = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    # fnorml  = '[1.41421   2.19317   3.08058   2.05847    1.0383 0.0980581 0.0971117 0.0957045 0.0938766 0.0916811 0.0891769  0.086424 0.0834808 0.0804019 0.0772377 0.0740333 0.0708287 0.0676586 0.0645525 0.0615351  0.058627 0.0558451 0.0532036 0.0507156  0.048395]'
    # fnormlow = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)
    fnormlow  = [0.0980581]

    # N=5
    ul = '[-10     -8.01337      -3.9807   0.00495966      3.98567      8.00344           10  -1.5032e-14  -1.0388e-14 -6.35042e-15 -2.92795e-15 -2.90752e-16  1.93538e-15  3.70583e-15  5.07042e-15  6.06479e-15  6.63983e-15  6.95255e-15  6.98946e-15   6.6793e-15  6.08229e-15  5.29833e-15  4.25479e-15  3.05548e-15  1.61673e-15]'
    uup = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[1 0 1           -1          0.9     -1.80134     0.719866     -2.19941     0.499926     -2.19891     0.280034     -1.80034          0.1           -1  5.26775e-14 -1.15504e-14  5.15716e-14 -1.41655e-14  5.02061e-14 -1.52087e-14  4.86422e-14  -1.6496e-14   4.7066e-14 -1.96421e-14  4.50792e-14 -1.92449e-14  4.31986e-14 -1.94818e-14  4.12962e-14 -1.94108e-14  3.93372e-14 -1.91793e-14  3.74712e-14 -1.96254e-14  3.54549e-14 -1.87032e-14  3.35755e-14 -1.81037e-14  3.16872e-14 -1.84057e-14 2.98763e-14 -1.82866e-14  2.80486e-14 -1.73512e-14  2.62958e-14 -1.73174e-14  2.45832e-14 -1.64169e-14  2.29397e-14 -1.65171e-14  2.12973e-14 -1.61673e-14]'
    xup = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    # fnorml = '[1.41421     2.01366     2.31422     2.25502     1.82199     1.00499 5.39289e-14 5.34816e-14 5.24591e-14 5.13632e-14 5.10002e-14 4.90153e-14 4.73884e-14 4.56307e-14 4.37637e-14 4.22995e-14 4.00857e-14 3.81452e-14 3.66448e-14 3.50285e-14 3.29816e-14 3.14859e-14 2.95609e-14 2.82674e-14 2.67387e-14]'
    # fnormup = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)
    fnormup = [5.39289e-14]

    N01 = int(len(x)/2)-1
    print(N01)
    t01 = np.linspace(0, N01*0.1, num=N01, endpoint=False,axis=0)
    T = (N01-1) * 0.1

    N01p1 = int(len(x)/2)
    print(N01)
    t01p1 = np.linspace(0, N01p1*0.1, num=N01p1, endpoint=False,axis=0)
    Tp1 = (N01p1-1) * 0.1

    # dt = 0.01
    ul = '[-10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10         -10    -2.49999          10          10          10          10          10          10          10          10          10 10          10          10          10          10          10          10          10          10          10          10          10          10          10          10          10          10          10          10          10          10          10     2.49967 0.000300666 1.32726e-05 1.35393e-06 2.22279e-07 4.97147e-08 1.38355e-08 4.54084e-09 1.70038e-09 7.12651e-10 3.32264e-10 1.71866e-10 9.91911e-11 6.38018e-11 4.54165e-11 3.51615e-11 2.92154e-11 2.43721e-11 2.20159e-11  2.0151e-11 1.76455e-11 1.67949e-11 1.49301e-11 1.33126e-11 1.33363e-11  1.0828e-11 9.82463e-12 9.48413e-12 8.04639e-12 7.26825e-12 5.78728e-12 5.25349e-12 3.86977e-12 3.00443e-12 2.55326e-12  1.3933e-12 4.65673e-13]'
    uacc = np.array(re.split("\s+", ul.replace('[','').replace(']','')), dtype=float)
    xl = '[1 0 1         -0.1        0.999         -0.2        0.997         -0.3        0.994         -0.4         0.99         -0.5        0.985         -0.6        0.979         -0.7        0.972         -0.8        0.964         -0.9        0.955           -1        0.945         -1.1        0.934         -1.2        0.922         -1.3        0.909         -1.4        0.895         -1.5         0.88         -1.6        0.864         -1.7        0.847         -1.8        0.829         -1.9 0.81           -2         0.79         -2.1        0.769         -2.2        0.747         -2.3        0.724         -2.4          0.7         -2.5        0.675         -2.6        0.649         -2.7        0.622         -2.8        0.594         -2.9        0.565           -3        0.535         -3.1        0.504       -3.125      0.47275       -3.025       0.4425       -2.925      0.41325       -2.825        0.385       -2.725      0.35775       -2.625       0.3315       -2.525 0.30625       -2.425        0.282       -2.325      0.25875       -2.225       0.2365       -2.125      0.21525       -2.025        0.195       -1.925      0.17575       -1.825       0.1575       -1.725      0.14025       -1.625        0.124       -1.525      0.10875       -1.425       0.0945       -1.325      0.08125       -1.225        0.069       -1.125      0.05775       -1.025       0.0475       -0.925      0.03825       -0.825         0.03       -0.725      0.02275       -0.625 0.0165       -0.525      0.01125       -0.425   0.00700003       -0.325   0.00375003       -0.225   0.00150003       -0.125  0.000250032   -0.0249999  3.32667e-08 -3.15586e-06  1.70757e-09 -1.49197e-07  2.15004e-10 -1.64706e-08   4.9711e-11  -2.9317e-09   1.9822e-11 -7.09301e-10   1.2172e-11 -2.12523e-10   9.5046e-12 -7.45149e-11  8.23231e-12 -2.94498e-11  7.42643e-12 -1.27742e-11  6.80266e-12 -5.95712e-12  6.26282e-12 -2.93455e-12  5.76923e-12 -1.50121e-12  5.30567e-12 -7.82279e-13 4.86568e-12 -4.04416e-13    4.446e-12 -1.98088e-13  4.04504e-12 -8.20587e-14  3.66178e-12 -1.55332e-14  3.29626e-12  2.28478e-14  2.94802e-12  4.46865e-14   2.6171e-12  5.65044e-14  2.30374e-12  6.20856e-14  2.00764e-12  6.36874e-14  1.72973e-12  6.27066e-14  1.46899e-12  6.00179e-14  1.22638e-12  5.62007e-14  1.00181e-12  5.16449e-14  7.95326e-13  4.66233e-14  6.06667e-13   4.1331e-14  4.36673e-13   3.5924e-14  2.85057e-13   3.0522e-14  1.52382e-13  2.52289e-14  3.78178e-14  2.01246e-14 -5.75709e-14  1.52908e-14 -1.34089e-13  1.07975e-14 -1.91894e-13  6.70828e-15 -2.30422e-13   3.0886e-15 -2.49738e-13 -1.28249e-39]'
    xacc = np.array(re.split("\s+", xl.replace('[','').replace(']','')), dtype=float)
    fnorml  = '[1 1.00499     1.01882     1.04116     1.07146      1.1091     1.15335     1.20351     1.25888     1.31882     1.38276     1.45018     1.52064     1.59376     1.66922     1.74672     1.82603     1.90696     1.98932     2.07298      2.1578     2.24368     2.33053     2.41827     2.50683     2.59615     2.68619      2.7769     2.86825     2.96021     3.05274     3.14583     3.16538     3.06172     2.95828     2.85507     2.75206     2.64927     2.54667     2.44426     2.34204 2.23999     2.13812     2.03641     1.93485     1.83344     1.73218     1.63104     1.53003     1.42914     1.32837     1.22769     1.12711     1.02663    0.926219    0.825886     0.72562    0.625414    0.525259    0.425149    0.325075    0.225031    0.125009   0.0250011 3.15603e-06 1.49206e-07 1.64721e-08 2.93212e-09 7.09578e-10 2.12871e-10 7.51186e-11 3.05788e-11  1.4776e-11 9.04232e-12 6.91625e-12 5.96135e-12 5.36303e-12 4.88246e-12 4.45041e-12 4.04587e-12 3.66182e-12 3.29634e-12 2.94836e-12 2.61771e-12 2.30458e-12 2.00865e-12 1.73086e-12 1.47022e-12 1.22767e-12 1.00314e-12 7.96692e-13 6.08073e-13 4.38148e-13 2.86686e-13 1.54456e-13 4.28391e-14 5.95669e-14 1.34523e-13 1.92011e-13 2.30443e-13 2.49738e-13]'
    fnormacc = np.array(re.split("\s+", fnorml.replace('[','').replace(']','')), dtype=float)

    N001 = int(len(xacc)/2)-1
    t001 = np.linspace(0, N001*0.01, num=N001, endpoint=True)

    N001p1 = int(len(xacc)/2)
    print(N001p1)
    t001p1 = np.linspace(0, N001p1*0.01, num=N001p1, endpoint=False,axis=0)

    # gpops
    tgpopsl = '[0    0.0001    0.0005    0.0012    0.0022    0.0035    0.0051    0.0070    0.0092    0.0118    0.0146    0.0177    0.0211    0.0248    0.0288    0.0330    0.0376    0.0424    0.0474    0.0528    0.0584    0.0642    0.0703    0.0767    0.0832    0.0900    0.0970    0.1043    0.1117    0.1193 0.1272    0.1352    0.1434    0.1517    0.1603    0.1689    0.1777    0.1867    0.1958    0.2050    0.2143    0.2237    0.2332    0.2428    0.2524    0.2621    0.2719    0.2817    0.2915 0.3014    0.3113    0.3212    0.3310    0.3409    0.3507    0.3605    0.3703    0.3800    0.3897    0.3992 0.4087    0.4182    0.4275    0.4367    0.4457    0.4547    0.4635    0.4722    0.4807    0.4891    0.4972    0.5053    0.5131    0.5207    0.5282    0.5354    0.5424    0.5492    0.5558    0.5621    0.5682    0.5741    0.5796    0.5850    0.5901    0.5949    0.5994    0.6037    0.6076    0.6113 0.6147    0.6179    0.6207    0.6232    0.6254    0.6273    0.6289    0.6303    0.6313 0.6320    0.6323    0.6324]'
    tgpops = np.array(re.split("\s+", tgpopsl.replace('[','').replace(']','')), dtype=float)

    qgpopsl = '[1.0000    1.0000    1.0000    1.0000    1.0000    0.9999    0.9999    0.9998    0.9996    0.9993    0.9989    0.9984    0.9978    0.9969    0.9959    0.9945    0.9929    0.9910    0.9887    0.9861    0.9830    0.9794    0.9753    0.9706    0.9654    0.9595    0.9529    0.9456    0.9376    0.9288 0.9191    0.9086    0.8972    0.8849    0.8716    0.8573    0.8420    0.8257    0.8084    0.7899    0.7704    0.7498    0.7281    0.7053    0.6815    0.6565    0.6304    0.6033    0.5751    0.5458 0.5155    0.4845    0.4542    0.4249    0.3967    0.3696    0.3435    0.3185    0.2947    0.2719 0.2502    0.2296    0.2101    0.1916    0.1743    0.1580    0.1427    0.1284    0.1151    0.1028    0.0914    0.0809    0.0712    0.0624    0.0544    0.0471    0.0405    0.0346    0.0294    0.0247    0.0206    0.0170    0.0139    0.0113    0.0090    0.0071    0.0055    0.0041    0.0031    0.0022 0.0016    0.0011    0.0007    0.0004    0.0002    0.0001    0.0001    0.0000    0.0000    0.0000 -0.0000         0]'
    qgpops = np.array(re.split("\s+", qgpopsl.replace('[','').replace(']','')), dtype=float)

    dqgpopsl = '[0   -0.0009   -0.0048   -0.0116   -0.0218   -0.0347   -0.0511   -0.0700   -0.0925   -0.1174   -0.1460   -0.1767   -0.2112   -0.2477   -0.2879   -0.3300   -0.3758   -0.4234   -0.4747   -0.5275   -0.5841   -0.6419   -0.7035   -0.7662   -0.8325   -0.8998   -0.9707   -1.0422   -1.1174   -1.1929 -1.2721   -1.3513   -1.4343   -1.5168   -1.6031   -1.6886   -1.7781   -1.8663   -1.9586   -2.0489   -2.1437   -2.2358   -2.3330   -2.4263   -2.5256   -2.6194   -2.7210   -2.8141   -2.9191 -3.0081   -3.1246   -3.1246   -3.0081   -2.9191   -2.8141   -2.7210   -2.6194   -2.5256   -2.4263   -2.3330 -2.2358   -2.1437   -2.0489   -1.9586   -1.8663   -1.7781   -1.6886   -1.6031   -1.5168   -1.4343   -1.3513   -1.2721   -1.1929   -1.1174   -1.0422   -0.9707   -0.8998   -0.8325   -0.7662   -0.7035   -0.6419   -0.5841   -0.5275   -0.4747   -0.4234   -0.3758   -0.3300   -0.2879   -0.2477   -0.2112 -0.1767   -0.1460   -0.1174   -0.0925   -0.0700   -0.0511   -0.0347   -0.0218 -0.0116   -0.0048   -0.0009         0]'
    dqgpops = np.array(re.split("\s+", dqgpopsl.replace('[','').replace(']','')), dtype=float)

    ugpopsl = '[-10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000 -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000  -10.0000 -10.0000  -10.0000  -10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000 10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000 10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000   10.0000 10.0000   10.0000   10.0000   10.0000]'
    ugpops = np.array(re.split("\s+", ugpopsl.replace('[','').replace(']','')), dtype=float)

    fnormgpops = np.zeros((len(tgpops)))
    for t in range(len(tgpops)):
        fnormgpops[t] = math.sqrt(pow(qgpops[t],2) + pow(dqgpops[t],2))

    print("u",u)
    print("x",x)
    print("xacc",repr(xacc[::2]))
    print("t001p1",repr(t001p1))
    print("xgpops",repr(qgpops))
    print("tgpops",repr(tgpops))
    print("t",t01)
    print("t001p1",t001p1)

    fig, axs = plt.subplots(3)

    axs[0].plot(t001,uacc,lw=2,color='black',label=r'$T^*_{ADTOC,\Delta t={0.01}}=0.62$',zorder=10)
    axs[0].plot(t01,u,lw=2,color='blue',label=r'$T^*_{ADTOC,\Delta t = 0.1}=0.51$')
    axs[0].plot(tgpops,ugpops,lw=2,color='magenta',label='GPOPS', zorder=20)
    axs[0].plot(t01,ulow,lw=2,color='red',label=r'$T^*_{DTOC,\Delta t = 0.1}=0.4$')
    axs[0].plot(t01,uup,lw=2,color='green',label=r'$T^*_{DTOC,\Delta t = 0.1}=0.5$')
    axs[1].plot(t01p1,x[0::2],lw=2,label="$q$",color='blue')
    axs[1].plot(t01p1,x[1::2],lw=2,label=r"$\dot{q}$",color='blue',linestyle='dashed')
    axs[1].plot(t001p1,xacc[0::2],lw=2,color='black')
    axs[1].plot(t001p1,xacc[1::2],lw=2,color='black',linestyle='dashed')
    axs[1].plot(t01p1,xlow[0::2],lw=2,color='red')
    axs[1].plot(t01p1,xlow[1::2],lw=2,color='red',linestyle='dashed')
    axs[1].plot(t01p1,xup[0::2],lw=2,color='green')
    axs[1].plot(t01p1,xup[1::2],lw=2,color='green',linestyle='dashed')
    axs[1].plot(tgpops,qgpops,lw=2,color='magenta')
    axs[1].plot(tgpops,dqgpops,lw=2,color='magenta',linestyle='dashed')
    axs[2].plot(t01p1,fnorm,lw=2,color='blue')
    axs[2].plot(t001p1,fnormacc,lw=2,color='black')
    axs[2].plot([0.5],fnormlow,lw=2,color='red',marker='o',markersize=7.5)
    axs[2].plot([0.6],fnormup,lw=2,color='green',marker='o',markersize=7.5)
    axs[2].plot(tgpops,fnormgpops,lw=2,color='magenta')

    Tp1 = 1.

    axs[0].set_xlim([0,Tp1])
    axs[1].set_xlim([0,Tp1])
    axs[2].set_xlim([0,Tp1])

    axs[0].set_ylabel('$u$ [N]')
    axs[1].set_ylabel('$x$')
    axs[2].set_ylabel(r'$\Vert f_{ter} \Vert$')

    axs[2].set_yscale('log')

    axs[0].set_xticklabels("")
    axs[1].set_xticklabels("")
    axs[2].set_xlabel('Time [s]')


    axs[0].grid()
    axs[1].grid()
    axs[2].grid()

    leg = axs[0].legend(loc='upper center',ncol=2, fancybox=True,bbox_to_anchor=(0.5, 1.75))
    leg = axs[1].legend(loc='center right',ncol=2, fancybox=True)

    # leg = axs[0].legend(loc='upper center',ncol=5,bbox_to_anchor=(0.5, 1.5),handlelength=0,          handletextpad=0, fancybox=True)
    # for item in leg.legendHandles:
    #     item.set_visible(False)
    # color_l = ['tab:blue', 'tab:orange', 'tab:green', 'tab:red','tab:cyan']
    # for n, text in enumerate( leg.texts ):
    #     print( n, text)
    #     text.set_color( color_l[n] )


    plt.show()

if __name__ == "__main__":
    import sys
    sys.exit(main())



==> data/plotw.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker
import math
from scipy import random, linalg, dot, diag, all, allclose
from numpy import savetxt
from numpy import loadtxt
from numpy import genfromtxt

def forceAspect(ax,aspect=1):
    im = ax.get_images()
    extent =  im[0].get_extent()
    ax.set_aspect(abs((extent[1]-extent[0])/(extent[3]-extent[2]))/aspect)

def main():
    import os
    import sys

    font = {'family' : 'normal',
            'weight' : 'normal',
            'size'   : 20}

    plt.rc('font', **font)
    plt.rcParams['mathtext.fontset'] = 'stix'
    plt.rcParams['font.family'] = 'STIXGeneral'

    k1 = 1
    k10 = 4
    N = 1000
    Nopt = 5
    dt = 0.01
    x = np.zeros(N)
    yh1 = np.zeros(N)
    y1 = np.zeros(N)
    dyh1 = np.zeros(N)
    dy1 = np.zeros(N)
    yh10 = np.zeros(N)
    y10 = np.zeros(N)
    dyh10 = np.zeros(N)
    dy10 = np.zeros(N)
    yh10w = np.zeros(N)
    y10w = np.zeros(N)
    dyh10w = np.zeros(N)
    dy10w = np.zeros(N)

    for i in range(N):
        t = i*dt
        x[i] = t
        # yh1[i] = (0.5 + 0.5 * np.tanh(k1*(t-Nopt)))
        # y1[i] = (0.5 + 0.5 * np.tanh(k1*(t-Nopt))) * (t - Nopt + 1)
        # dyh1[i] = -0.5 * k1 * (1-pow(np.tanh(k1*(t-Nopt)),2))
        # dy1[i] = dyh1[i] * (t-Nopt+10) - yh1[i]
        yh1[i] = (0.5 + 0.5 * np.tanh(k1*(t-Nopt)))
        y1[i] = (0.5 + 0.5 * np.tanh(k1*(t-Nopt))) * pow(t - Nopt + 1,k1)
        dyh1[i] = -0.5 * k1 * (1-pow(np.tanh(k1*(t-Nopt)),2))
        dy1[i] = dyh1[i] * pow(t-Nopt+1,k1) - yh1[i] * k1 * pow(t-Nopt+1,k1-1)

        yh10[i] = (0.5 + 0.5 * np.tanh(k10*(t-Nopt)))
        y10[i] = (0.5 + 0.5 * np.tanh(k10*(t-Nopt))) * pow(t - Nopt + 1,k10)
        dyh10[i] = -0.5 * k10 * (1-pow(np.tanh(k10*(t-Nopt)),2))
        dy10[i] = dyh10[i] * pow(t-Nopt+1,k10) - yh10[i] * k10 * pow(t-Nopt+1,k10-1)

        # yh10w[i] = (0.5 + 0.5 * np.tanh(k10*(t-Nopt)))
        # y10w[i] = (0.5 + 0.5 * np.tanh(k10*(t-Nopt))) * (t - Nopt)
        # dyh10w[i] = -0.5 * k10 * (1-pow(np.tanh(k10*(t-Nopt)),2))
        # dy10w[i] = dyh10w[i] * (t-Nopt) - yh10w[i]
        yh10w[i] = (0.5 + 0.5 * np.tanh(k10*(t-Nopt)))
        y10w[i] = (0.5 + 0.5 * np.tanh(k10*(t-Nopt))) * pow(t - Nopt,k10)
        dyh10w[i] = -0.5 * k10 * (1-pow(np.tanh(k10*(t-Nopt)),2))
        dy10w[i] = dyh10w[i] * pow(t-Nopt,k10) - yh10w[i] * k10 * pow(t-Nopt,k10-1)


    # plot primal

    fig, axs = plt.subplots(2)
    # fig.tight_layout()
    axs[0].plot(x,yh1,label="$h, k=1$",lw=2,zorder=10,color = 'red',linestyle='dashed')
    axs[0].plot(x,y1,label="$w, k=1$",lw=2,zorder=10,color = 'blue',linestyle='dashed')
    axs[0].plot(x,yh10,label="$h, k=4$",lw=2,zorder=10,color = 'red')
    axs[0].plot(x,y10,label="$w, k=4$",lw=2,zorder=10,color='blue')
    axs[0].plot(x,y10w,label="$h\cdot(i-N^*)^k, k=4$",lw=2,zorder=10,color = 'black',linestyle='dashed')
    axs[0].set_ylabel('h,w')
    axs[0].set_yscale('symlog')
    axs[0].set_xticklabels([])
    axs[0].set_xlim([0,dt*(N-1)])
    # axs[0].set_ylim([-0.5,3])
    leg = axs[0].legend(loc='upper left',ncol=1, fancybox=True)

    axs[1].plot(x,dyh1,label=r'$\nabla_{N^*}h,k=1$',lw=2,zorder=10,color = 'red',linestyle='dashed')
    axs[1].plot(x,dy1,label=r'$\nabla_{N^*}w,k=1$',lw=2,zorder=10,color = 'blue',linestyle='dashed')
    axs[1].plot(x,dyh10,label=r'$\nabla_{N^*}h,k=4$',lw=2,zorder=10,color = 'red')
    axs[1].plot(x,dy10,label=r'$\nabla_{N^*}w,k=4$',lw=2,zorder=10,color = 'blue')
    axs[1].plot(x,dy10w,label=r'$\nabla_{N^*}(h\cdot(i-N^*)^k),k=4$',lw=2,zorder=10,color = 'black',linestyle='dashed')
    axs[1].set_ylabel(r'$\nabla h$, $\nabla w$')
    axs[1].set_yscale('symlog')
    axs[1].set_xlabel('i')
    axs[1].set_xlim([0,dt*(N-1)])
    # axs[1].set_ylim([-5,1])

    axs[0].grid()
    axs[1].grid()

    leg = axs[1].legend(loc='lower left',ncol=1, fancybox=True)




    plt.show()

if __name__ == "__main__":
    import sys
    sys.exit(main())

